On the diversity of strongly-interacting Type IIn supernovae

Massive stars experience strong mass-loss, producing a dense, H-rich circumstellar medium (CSM). After the explosion, the collision and continued interaction of the supernova (SN) ejecta with the CSM power the light curve through the conversion of kinetic energy into radiation. When the interaction is strong, the light curve shows a broad peak and high luminosity lasting for a relatively long time. Also the spectral evolution is slower, compared to non-interacting SNe. Energetic shocks between the ejecta and the CSM create the ideal conditions for particle acceleration and production of high-energy (HE) neutrinos above 1 TeV. In this paper, we study four strongly-interacting Type IIn SNe: 2021acya, 2021adxl, 2022qml, and 2022wed to highlight their peculiar characteristics, derive the kinetic energy of the explosion and the characteristics of the CSM, infer clues on the possible progenitors and their environment and relate them to the production of HE neutrinos. The SNe analysed in this sample exploded in dwarf, star-forming galaxies and they are consistent with energetic explosions and strong interaction with the surrounding CSM. For SNe 2021acya and 2022wed, we find high CSM masses and mass-loss rates, linking them to very massive progenitors. For SN 2021adxl, the spectral analysis and less extreme CSM mass suggest a stripped-envelope massive star as possible progenitor. SN 2022qml is marginally consistent with being a Type Ia thermonuclear explosion embedded in a dense CSM. The mass-loss rates for all SNe are consistent with the expulsion of several solar masses of material during eruptive episodes in the last few decades before the explosion. Finally, we find that the SNe in our sample are marginally consistent with HE neutrino production.

==> immagini/excess.py <==
import numpy as np
import matplotlib.pyplot as plt
from astropy.table import Table

plt.style.use('../plt.style')
plt.rcParams['font.size']=18
plt.rcParams['figure.figsize']=(8,8)
plt.rcParams['lines.linewidth']=3
plt.rcParams['lines.markersize']=10

fig,axs = plt.subplots(2,1,gridspec_kw={'height_ratios': [1,3]},tight_layout=True)
#plt.subplots_adjust(bottom=.15,left=.2,right=.9,hspace=0)

with open('_2021acya_gri.bol') as ff: righe=ff.readlines()
acya_gri=Table.read(righe[3:],format='ascii.no_header',names=['ph','logL','Lerr','Tbb','Terr','LogLbb','bberr'],delimiter='\s')

with open('_2021acya_UVgri.bol') as ff: righe=ff.readlines()
acya_uv=Table.read(righe[3:],format='ascii.no_header',names=['ph','logL','Lerr','Tbb','Terr','LogLbb','bberr'],delimiter='\s')

with open('_2021acya_griIR.bol') as ff: righe=ff.readlines()
acya_ir=Table.read(righe[3:],format='ascii.no_header',names=['ph','logL','Lerr','Tbb','Terr','LogLbb','bberr'],delimiter='\s')


axs[1].errorbar(acya_gri['ph']/1.06203,acya_gri['logL'],yerr=acya_gri['Lerr'],color='y',marker='d',linestyle='None',label='g,r,i')
axs[1].errorbar(acya_uv['ph']/1.06203,acya_uv['logL'],yerr=acya_uv['Lerr'],color='c',marker='P',linestyle='None',label='UV,g,r,i')
axs[1].errorbar(acya_ir['ph']/1.06203,acya_ir['logL'],yerr=acya_ir['Lerr'],color='r',marker='v',linestyle='None',label='g,r,i,NIR')



for i in range(1,len(acya_uv['ph'])):
    axs[0].plot(acya_uv['ph'][i]/1.06203,(10**acya_uv['logL'][i]-10**acya_gri['logL'][i])/10**acya_uv['logL'][i]*100,color='limegreen',marker='o',linestyle='None')

axs[0].plot(acya_uv['ph'][0]/1.06203,(10**acya_uv['logL'][0]-10**acya_gri['logL'][0])/10**acya_uv['logL'][0]*100,color='limegreen',marker='o',linestyle='None',label='UV')

for j in range(1,len(acya_ir['ph'])):
    axs[0].plot(acya_ir['ph'][j]/1.06203,(10**acya_ir['logL'][j]-10**acya_gri['logL'][j])/10**acya_ir['logL'][j]*100,color='orange',marker='*',linestyle='None')

axs[0].plot(acya_ir['ph'][0]/1.06203,(10**acya_ir['logL'][0]-10**acya_gri['logL'][0])/10**acya_ir['logL'][0]*100,color='orange',marker='*',linestyle='None',label='NIR')

    

axs[0].legend(loc='upper center',ncol=2)
axs[1].legend(loc=1,ncol=1)

axs[0].set_xlim(20,165)
axs[1].set_xlim(20,165)
axs[0].set_ylim(30,65)
axs[1].set_ylim(43.14,43.85)

plt.xlabel('Rest-frame days from the inferred explosion epoch')
axs[1].set_ylabel(r'$\rm{log(L_{Bol})\;(erg\,s^{-1})}$')
axs[0].set_ylabel('Contribution (%)')


plt.savefig('fig/_excess.pdf',format='pdf')
plt.show()

